MASSIVE: A 1M-Example Multilingual Natural Language Understanding Dataset with 51 Typologically-Diverse Languages

We present the MASSIVE dataset--Multilingual Amazon Slu resource package (SLURP) for Slot-filling, Intent classification, and Virtual assistant Evaluation. MASSIVE contains 1M realistic, parallel, labeled virtual assistant utterances spanning 51 languages, 18 domains, 60 intents, and 55 slots. MASSIVE was created by tasking professional translators to localize the English-only SLURP dataset into 50 typologically diverse languages from 29 genera. We also present modeling results on XLM-R and mT5, including exact match accuracy, intent classification accuracy, and slot-filling F1 score. We have released our dataset, modeling code, and models publicly.

==> build.sh <==
python cleanup_bib.py
pdflatex centurion-emnlp-22
bibtex centurion-emnlp-22
pdflatex centurion-emnlp-22
pdflatex centurion-emnlp-22
pdflatex centurion-emnlp-22
rm *.aux *.log *.out *.bbl *.blg *.fls *latexmk

==> cleanup_bib.py <==
def main():
    with open("centurion-emnlp-22.tex") as f:
        tex_raw = f.read().strip()
        
    with open("centurion-emnlp-22.bib") as f:
        bib_raw = f.read().strip()

    filtered = "\n\n".join(sorted([x for x in bib_raw.split("\n\n") if len(x.split("{")) > 1 and "{" + x.split("{")[1].split(",")[0] + "}" in tex_raw]))

    with open("centurion-emnlp-22.bib", "w") as f:
        f.write(filtered)

if __name__ == "__main__":
    main()
